A Three-Point Continuous-Variable Quantum MacWilliams Identity

We construct the three-point continuous-variable (CV) quantum MacWilliams identity, extending the two-point framework of Burchards, and give its closed-form integral kernel. Its configuration space carries a symplectic invariant with no classical counterpart, which encodes the GKP quantization condition and a three-point sign phase. Using the identity, we derive the semidefinite-programming bounds it supports on the dimension of CV quantum error-correcting codes, and we prove, in two collapse theorems, that the three-point apparatus does not improve on the two-point bound. For GKP lattice codes the three-point optimum equals the Burchards two-point linear-programming optimum identically. This is an exact determination of the lattice three-point optimum, so the $E_8$ and Leech magic functions saturate it rather than beat it. For general bosonic codes a completely-positive reformulation bypasses the positivity obstruction that rules out the natural factored-form constructions; the phase-sign condition together with Choi positivity then force the three-point term to vanish. We certify this collapse for radial Choi forms on the first eight Laguerre levels at one mode, and leave the full trace-class cone open. Both collapses have a single cause with no classical analogue, the code projector: it orients the bound correctly but also removes the full positivity that powers the classical three-point improvement.

==> anc/cp_nogo_certificate.json <==
{
 "description": "PD positive-combination certificates proving {J>=0 rank<=M : cond4}={0} for N=1, M=2..8. M(mu)=sum mu_k cos(w_k/2) W(u_k,w_k) >> 0. lambda_min is rigorous (eigvalsh of explicit machine-exact matrix).",
 "N": 1,
 "r": 1.0,
 "R": 5.0,
 "certificates": {
  "2": {
   "lambda_min": 0.015888554896368964,
   "n_support": 16,
   "support_pairs": [
    [
     [
      -1.0659470629675603,
      -2.0140386109590716
     ],
     [
      0.5916905670329199,
      1.6469700343436033
     ]
    ],
    [
     [
      -0.4437378598103793,
      -1.1871988022329538
     ],
     [
      0.5771369792076306,
      -1.4021954206274578
     ]
    ],
    [
     [
      3.1176470588235294,
      0.0
     ],
     [
      4.294117647058823,
      0.0
     ]
    ],
    [
     [
      2.6999615529750147,
      1.5588235294117645
     ],
     [
      3.7188149691920014,
      2.1470588235294112
     ]
    ],
    [
     [
      2.204509376640413,
      2.204509376640413
     ],
     [
      3.036399707448116,
      3.0363997074481155
     ]
    ],
    [
     [
      1.5588235294117652,
      2.6999615529750143
     ],
     [
      2.147058823529412,
      3.718814969192001
     ]
    ],
    [
     [
      1.9090082457296978e-16,
      3.1176470588235294
     ],
     [
      2.629388715816376e-16,
      4.294117647058823
     ]
    ],
    [
     [
      -1.5588235294117643,
      2.6999615529750147
     ],
     [
      -2.147058823529411,
      3.7188149691920014
     ]
    ],
    [
     [
      -2.204509376640413,
      2.204509376640413
     ],
     [
      -3.0363997074481155,
      3.036399707448116
     ]
    ],
    [
     [
      4.294117647058823,
      0.0
     ],
     [
      3.1176470588235294,
      0.0
     ]
    ],
    [
     [
      3.7188149691920014,
      2.1470588235294112
     ],
     [
      2.6999615529750147,
      1.5588235294117645
     ]
    ],
    [
     [
      3.036399707448116,
      3.0363997074481155
     ],
     [
      2.204509376640413,
      2.204509376640413
     ]
    ],
    [
     [
      2.147058823529412,
      3.718814969192001
     ],
     [
      1.5588235294117652,
      2.6999615529750143
     ]
    ],
    [
     [
      2.629388715816376e-16,
      4.294117647058823
     ],
     [
      1.9090082457296978e-16,
      3.1176470588235294
     ]
    ],
    [
     [
      -2.147058823529411,
      3.7188149691920014
     ],
     [
      -1.5588235294117643,
      2.6999615529750147
     ]
    ],
    [
     [
      -3.0363997074481155,
      3.036399707448116
     ],
     [
      -2.204509376640413,
      2.204509376640413
     ]
    ]
   ],
   "weights": [
    0.4963256566861116,
    0.21394259095400092,
    0.02069511147754436,
    0.020695111493215533,
    0.02069511149928603,
    0.020695111493459276,
    0.02069511147635104,
    0.020695111499140027,
    0.02069511149985733,
    0.02069511147754436,
    0.020695111492486915,
    0.020695111498001,
    0.020695111493459276,
    0.020695111477225546,
    0.020695111497082513,
    0.02069511149985733
   ]
  },
  "3": {
   "lambda_min": 0.010617645342868258,
   "n_support": 4,
   "support_pairs": [
    [
     [
      -1.58992362482486,
      -3.50852170609358
     ],
     [
      2.105332669225937,
      -3.2083980043895735
     ]
    ],
    [
     [
      -1.4149932032811037,
      -1.2091274494972002
     ],
     [
      1.5787043998437569,
      0.44729746418082167
     ]
    ],
    [
     [
      0.7114639271676123,
      1.3690251823884216
     ],
     [
      -0.32269206199482303,
      1.5182372259411883
     ]
    ],
    [
     [
      -3.226034673265115,
      -3.1030723535160054
     ],
     [
      -4.471126865602356,
      -0.6021700235051755
     ]
    ]
   ],
   "weights": [
    0.4344811510913645,
    0.26142011352697636,
    0.27712539991659974,
    0.026973081326252243
   ]
  },
  "4": {
   "lambda_min": 0.00494136281325163,
   "n_support": 19,
   "support_pairs": [
    [
     [
      -1.1311071403017356,
      -0.6215554652626046
     ],
     [
      0.3875097377335089,
      0.9990441518796418
     ]
    ],
    [
     [
      -1.45333341294002,
      -0.3174936008461832
     ],
     [
      0.6595136865557018,
      1.1269608011348102
     ]
    ],
    [
     [
      2.2539141987865863,
      -0.7005397715650818
     ],
     [
      -1.9604426716278012,
      0.7130718030661557
     ]
    ],
    [
     [
      0.7114639271676123,
      1.3690251823884216
     ],
     [
      -0.32269206199482303,
      1.5182372259411883
     ]
    ],
    [
     [
      -2.608754998609181,
      -0.08451578966763448
     ],
     [
      2.242418565755828,
      0.11518700345144425
     ]
    ],
    [
     [
      3.8235294117647056,
      0.0
     ],
     [
      5.0,
      0.0
     ]
    ],
    [
     [
      3.3112736027052065,
      1.9117647058823526
     ],
     [
      4.330127018922194,
      2.4999999999999996
     ]
    ],
    [
     [
      2.7036435751250347,
      2.7036435751250343
     ],
     [
      3.5355339059327378,
      3.5355339059327373
     ]
    ],
    [
     [
      1.9117647058823533,
      3.311273602705206
     ],
     [
      2.5000000000000004,
      4.330127018922193
     ]
    ],
    [
     [
      2.3412365277817043e-16,
      3.8235294117647056
     ],
     [
      3.061616997868383e-16,
      5.0
     ]
    ],
    [
     [
      -1.9117647058823521,
      3.3112736027052065
     ],
     [
      -2.499999999999999,
      4.330127018922194
     ]
    ],
    [
     [
      -2.7036435751250343,
      2.7036435751250347
     ],
     [
      -3.5355339059327373,
      3.5355339059327378
     ]
    ],
    [
     [
      5.0,
      0.0
     ],
     [
      3.8235294117647056,
      0.0
     ]
    ],
    [
     [
      4.330127018922194,
      2.4999999999999996
     ],
     [
      3.3112736027052065,
      1.9117647058823526
     ]
    ],
    [
     [
      3.5355339059327378,
      3.5355339059327373
     ],
     [
      2.7036435751250347,
      2.7036435751250343
     ]
    ],
    [
     [
      2.5000000000000004,
      4.330127018922193
     ],
     [
      1.9117647058823533,
      3.311273602705206
     ]
    ],
    [
     [
      3.061616997868383e-16,
      5.0
     ],
     [
      2.3412365277817043e-16,
      3.8235294117647056
     ]
    ],
    [
     [
      -2.499999999999999,
      4.330127018922194
     ],
     [
      -1.9117647058823521,
      3.3112736027052065
     ]
    ],
    [
     [
      -3.5355339059327373,
      3.5355339059327378
     ],
     [
      -2.7036435751250343,
      2.7036435751250347
     ]
    ]
   ],
   "weights": [
    0.04136332613285592,
    0.22529376298675105,
    0.05289090895157067,
    0.35810701542782125,
    0.2766959876620263,
    0.0032606170220771404,
    0.00326061702338105,
    0.0032606170275226542,
    0.0032606170245412028,
    0.0032606170225188756,
    0.0032606170214770623,
    0.0032606170274705436,
    0.003260617022256355,
    0.003260617022678555,
    0.0032606170271648207,
    0.00326061702447828,
    0.0032606170239221194,
    0.0032606170219624565,
    0.0032606170277202067
   ]
  },
  "5": {
   "lambda_min": 0.00212687910596694,
   "n_support": 6,
   "support_pairs": [
    [
     [
      -1.0659470629675603,
      -2.0140386109590716
     ],
     [
      0.5916905670329199,
      1.6469700343436033
     ]
    ],
    [
     [
      -1.1311071403017356,
      -0.6215554652626046
     ],
     [
      0.3875097377335089,
      0.9990441518796418
     ]
    ],
    [
     [
      -4.326058796667551,
      -1.3926632146914966
     ],
     [
      -1.2337191339834044,
      -4.358294383631426
     ]
    ],
    [
     [
      1.5679439117761196,
      -0.2921837805227965
     ],
     [
      -0.6874064903434692,
      -1.1958280414569413
     ]
    ],
    [
     [
      2.2539141987865863,
      -0.7005397715650818
     ],
     [
      -1.9604426716278012,
      0.7130718030661557
     ]
    ],
    [
     [
      0.7114639271676123,
      1.3690251823884216
     ],
     [
      -0.32269206199482303,
      1.5182372259411883
     ]
    ]
   ],
   "weights": [
    0.20075801164830626,
    0.05273117846276127,
    0.18753180242438722,
    0.29211484827388756,
    0.042775534882799233,
    0.22408850563213076
   ]
  },
  "6": {
   "lambda_min": 0.0005481089549585069,
   "n_support": 12,
   "support_pairs": [
    [
     [
      -1.411474689947556,
      -3.465769766625399
     ],
     [
      -2.7596405274758986,
      2.314652174859259
     ]
    ],
    [
     [
      -2.516892348957045,
      0.17662347023522842
     ],
     [
      2.6894144714995343,
      -0.40066717922525685
     ]
    ],
    [
     [
      -4.955569515832789,
      0.45163314043922537
     ],
     [
      -3.6468787941563487,
      1.927157670221424
     ]
    ],
    [
     [
      -3.0986982208505287,
      1.0531324450315624
     ],
     [
      -3.8303960803814574,
      2.5467766123013797
     ]
    ],
    [
     [
      -1.4149932032811037,
      -1.2091274494972002
     ],
     [
      1.5787043998437569,
      0.44729746418082167
     ]
    ],
    [
     [
      -3.516226422069201,
      0.06908439855048468
     ],
     [
      0.04772242034727863,
      3.0560980049914415
     ]
    ],
    [
     [
      0.7695660476832247,
      1.8580068876982652
     ],
     [
      -1.8198758183848713,
      -0.8155986180594601
     ]
    ],
    [
     [
      -2.669578208475971,
      -0.8812714675315456
     ],
     [
      3.148556729024062,
      1.5834210270145677
     ]
    ],
    [
     [
      -1.968292882361206,
      0.9149804271067942
     ],
     [
      2.17165073023607,
      -0.012843321990882027
     ]
    ],
    [
     [
      0.7114639271676123,
      1.3690251823884216
     ],
     [
      -0.32269206199482303,
      1.5182372259411883
     ]
    ],
    [
     [
      -0.6513385147157158,
      1.1291574662767587
     ],
     [
      1.6353799535316647,
      0.7754742785941922
     ]
    ],
    [
     [
      -2.7342314751184915,
      -2.5009547990012813
     ],
     [
      2.5750856085843115,
      1.8803364940949017
     ]
    ]
   ],
   "weights": [
    0.00281211872983326,
    0.09324026157405234,
    0.011032963738234142,
    0.2819149737852001,
    0.11182795232396636,
    0.020213294187476128,
    0.057448942959531346,
    0.1101312471314104,
    0.04417926236288289,
    0.07754668376373015,
    0.0972383787589036,
    0.09241364829343393
   ]
  },
  "7": {
   "lambda_min": 0.00014920806540687296,
   "n_support": 16,
   "support_pairs": [
    [
     [
      1.8590582356594763,
      -2.6174159519585096
     ],
     [
      2.0610430739309087,
      2.6734678558935783
     ]
    ],
    [
     [
      0.37245806760660255,
      2.8270414217975373
     ],
     [
      -0.7234599581235255,
      -2.021518915971461
     ]
    ],
    [
     [
      -3.0986982208505287,
      1.0531324450315624
     ],
     [
      -3.8303960803814574,
      2.5467766123013797
     ]
    ],
    [
     [
      3.1501765680731983,
      1.8565755945062545
     ],
     [
      -3.169529029859308,
      -1.7921327910640006
     ]
    ],
    [
     [
      0.5331428098938694,
      3.058553208532218
     ],
     [
      0.11607992222688032,
      -2.8551429081775956
     ]
    ],
    [
     [
      0.5092019756051961,
      -1.3773115788958021
     ],
     [
      -1.8960033367057572,
      0.6022823087400937
     ]
    ],
    [
     [
      0.46743436076619693,
      -1.037160546570935
     ],
     [
      3.5272062178328625,
      3.4702795544663614
     ]
    ],
    [
     [
      1.9398474044297096,
      -0.7576437493174473
     ],
     [
      -1.494020531160539,
      2.0076742185655645
     ]
    ],
    [
     [
      -3.848501854131452,
      -1.2847361809030429
     ],
     [
      1.8683303795750572,
      3.5988290415385022
     ]
    ],
    [
     [
      -1.4149932032811037,
      -1.2091274494972002
     ],
     [
      1.5787043998437569,
      0.44729746418082167
     ]
    ],
    [
     [
      -0.5479481232448016,
      1.1090257467375408
     ],
     [
      1.4965716392359996,
      2.0652995785691393
     ]
    ],
    [
     [
      -2.543258576314588,
      -2.6954439272282467
     ],
     [
      3.8067498957950434,
      -0.687559140010678
     ]
    ],
    [
     [
      -2.669578208475971,
      -0.8812714675315456
     ],
     [
      3.148556729024062,
      1.5834210270145677
     ]
    ],
    [
     [
      0.7114639271676123,
      1.3690251823884216
     ],
     [
      -0.32269206199482303,
      1.5182372259411883
     ]
    ],
    [
     [
      -2.608754998609181,
      -0.08451578966763448
     ],
     [
      2.242418565755828,
      0.11518700345144425
     ]
    ],
    [
     [
      -0.9139465656314686,
      -0.8927969112694529
     ],
     [
      1.6630583699442179,
      1.1702218843043022
     ]
    ]
   ],
   "weights": [
    0.08387615294856643,
    0.020617422553766366,
    0.08579160252657485,
    0.08356063944514507,
    0.029491361613964987,
    0.01362943682633884,
    0.0930120150133929,
    0.13739589171120134,
    0.17079424310008337,
    0.032770817743208884,
    0.10897032870786659,
    0.03896970724283506,
    0.05998794728134106,
    0.02156217427100396,
    0.007714190945191549,
    0.011849969802592349
   ]
  },
  "8": {
   "lambda_min": 3.3953876954115e-05,
   "n_support": 25,
   "support_pairs": [
    [
     [
      0.33988568738095687,
      2.780662039006748
     ],
     [
      3.963707958098002,
      1.3437748622393495
     ]
    ],
    [
     [
      -4.955569515832789,
      0.45163314043922537
     ],
     [
      -3.6468787941563487,
      1.927157670221424
     ]
    ],
    [
     [
      -2.3667955331993378,
      -0.6300915200615527
     ],
     [
      2.028887273865001,
      1.7353409318378021
     ]
    ],
    [
     [
      1.0938068707623463,
      -0.39360336098009413
     ],
     [
      0.9273513012578967,
      1.5147889804676098
     ]
    ],
    [
     [
      -3.314349922689604,
      -1.270960463681016
     ],
     [
      -2.812735017022374,
      2.4085778852126087
     ]
    ],
    [
     [
      -3.0986982208505287,
      1.0531324450315624
     ],
     [
      -3.8303960803814574,
      2.5467766123013797
     ]
    ],
    [
     [
      3.1501765680731983,
      1.8565755945062545
     ],
     [
      -3.169529029859308,
      -1.7921327910640006
     ]
    ],
    [
     [
      0.5331428098938694,
      3.058553208532218
     ],
     [
      0.11607992222688032,
      -2.8551429081775956
     ]
    ],
    [
     [
      0.5092019756051961,
      -1.3773115788958021
     ],
     [
      -1.8960033367057572,
      0.6022823087400937
     ]
    ],
    [
     [
      1.9398474044297096,
      -0.7576437493174473
     ],
     [
      -1.494020531160539,
      2.0076742185655645
     ]
    ],
    [
     [
      -0.5479481232448016,
      1.1090257467375408
     ],
     [
      1.4965716392359996,
      2.0652995785691393
     ]
    ],
    [
     [
      2.2539141987865863,
      -0.7005397715650818
     ],
     [
      -1.9604426716278012,
      0.7130718030661557
     ]
    ],
    [
     [
      -2.543258576314588,
      -2.6954439272282467
     ],
     [
      3.8067498957950434,
      -0.687559140010678
     ]
    ],
    [
     [
      -2.002093698400227,
      3.8004343855211635
     ],
     [
      -0.7363221082348159,
      -4.1492232849759425
     ]
    ],
    [
     [
      0.5959765339933905,
      4.8821452132639696
     ],
     [
      4.681420321876532,
      -0.8958465820614858
     ]
    ],
    [
     [
      -1.968292882361206,
      0.9149804271067942
     ],
     [
      2.17165073023607,
      -0.012843321990882027
     ]
    ],
    [
     [
      0.7114639271676123,
      1.3690251823884216
     ],
     [
      -0.32269206199482303,
      1.5182372259411883
     ]
    ],
    [
     [
      4.264231904456799,
      1.9109308712792896
     ],
     [
      -3.131300053736069,
      -1.4397750428926817
     ]
    ],
    [
     [
      2.6499146808022767,
      -0.9401635978450393
     ],
     [
      -3.328320308238239,
      3.4184561212411517
     ]
    ],
    [
     [
      -1.0881210649659707,
      3.6289081666812057
     ],
     [
      -2.6424849912132755,
      -3.0371348952811212
     ]
    ],
    [
     [
      -1.0026929474480857,
      -0.5346015300652003
     ],
     [
      -0.0562127725037046,
      2.616672195318743
     ]
    ],
    [
     [
      0.12000752850334721,
      3.831928480707064
     ],
     [
      1.0063820156998349,
      -0.2533483772454186
     ]
    ],
    [
     [
      -2.7342314751184915,
      -2.5009547990012813
     ],
     [
      2.5750856085843115,
      1.8803364940949017
     ]
    ],
    [
     [
      1.0145399187428572,
      1.9333168456690173
     ],
     [
      3.0210106031945574,
      -2.0075553039650913
     ]
    ],
    [
     [
      3.6508344419039753,
      -0.44313158107573386
     ],
     [
      3.721450620678705,
      -3.108654984047644
     ]
    ]
   ],
   "weights": [
    0.0014143498075475205,
    0.004599503931971475,
    0.0661694761250859,
    0.004439033323767739,
    0.00134028130010685,
    0.029484333719694746,
    0.13243696210976835,
    0.08780489724593869,
    0.04317496062986268,
    0.052965427943710036,
    0.03917954317543245,
    0.001970687594646806,
    0.031137548733257914,
    0.13709057737353758,
    0.008522287405111698,
    0.02016672259711613,
    0.006830222080765862,
    0.00860140125439512,
    0.12004071743399464,
    0.02814224281878853,
    0.030992653542558528,
    0.004462580821981463,
    0.049737158303546455,
    0.025541360026124463,
    0.0637544555425498
   ]
  }
 }
}

==> anc/cp_nogo_certificate_n2.json <==
{
  "description": "N=2 float-level positive-combination certificates for the CP no-go smoke-test upgrade. Symbol matrices are recomputed by closed-form Gaussian moments, avoiding the n_nodes^(2N) tensor quadrature wall.",
  "N": 2,
  "r": 1.0,
  "R": 5.0,
  "window": {
    "d": 1.0,
    "R": 5.0
  },
  "candidate_net": {
    "source": "manuscript/ancillary/cp_nogo_certificate.json",
    "construction": "embedded N=1 support pairs plus deterministic N=2 axis/non-coplanar extras",
    "n_candidates": 242
  },
  "symbol_evaluation": {
    "method": "closed_form_gaussian_moments",
    "quadrature_eps": 0.0,
    "tensor_gauss_hermite_cost": {
      "N": 2,
      "points_at_60_nodes": 12960000,
      "points_at_100_nodes": 100000000,
      "assessment": "not used for search; analytic moment formula is exact up to floating roundoff"
    }
  },
  "certificates": {
    "2": {
      "status": "optimal",
      "lambda_min": 0.005144961489029877,
      "n_support": 2,
      "support_pairs": [
        [
          [
            -0.4437378598103793,
            -1.1871988022329538,
            0.0,
            0.0
          ],
          [
            0.5771369792076306,
            -1.4021954206274578,
            0.0,
            0.0
          ]
        ],
        [
          [
            -1.1311071403017356,
            -0.6215554652626046,
            0.0,
            0.0
          ],
          [
            0.3875097377335089,
            0.9990441518796418,
            0.0,
            0.0
          ]
        ]
      ],
      "weights": [
        0.9553844754275218,
        0.04461552076841547
      ],
      "solver_t": 0.0051449614907425585
    },
    "3": {
      "status": "optimal",
      "lambda_min": 0.0034069698969043938,
      "n_support": 2,
      "support_pairs": [
        [
          [
            -0.4437378598103793,
            -1.1871988022329538,
            0.0,
            0.0
          ],
          [
            0.5771369792076306,
            -1.4021954206274578,
            0.0,
            0.0
          ]
        ],
        [
          [
            -1.1311071403017356,
            -0.6215554652626046,
            0.0,
            0.0
          ],
          [
            0.3875097377335089,
            0.9990441518796418,
            0.0,
            0.0
          ]
        ]
      ],
      "weights": [
        0.7717689778394531,
        0.22823101559730258
      ],
      "solver_t": 0.003406969900489746
    },
    "4": {
      "status": "optimal",
      "lambda_min": 0.0027208060070172293,
      "n_support": 2,
      "support_pairs": [
        [
          [
            0.7114639271676123,
            1.3690251823884216,
            0.0,
            0.0
          ],
          [
            -0.32269206199482303,
            1.5182372259411883,
            0.0,
            0.0
          ]
        ],
        [
          [
            -1.1311071403017356,
            -0.6215554652626046,
            0.0,
            0.0
          ],
          [
            0.3875097377335089,
            0.9990441518796418,
            0.0,
            0.0
          ]
        ]
      ],
      "weights": [
        0.6859536113411471,
        0.31404635507764994
      ],
      "solver_t": 0.0027208060598634836
    },
    "5": {
      "status": "optimal",
      "lambda_min": 0.001905983916575711,
      "n_support": 2,
      "support_pairs": [
        [
          [
            0.7114639271676123,
            1.3690251823884216,
            0.0,
            0.0
          ],
          [
            -0.32269206199482303,
            1.5182372259411883,
            0.0,
            0.0
          ]
        ],
        [
          [
            -1.1311071403017356,
            -0.6215554652626046,
            0.0,
            0.0
          ],
          [
            0.3875097377335089,
            0.9990441518796418,
            0.0,
            0.0
          ]
        ]
      ],
      "weights": [
        0.6882380280498939,
        0.31176192357145366
      ],
      "solver_t": 0.001905983930624174
    }
  }
}


==> anc/cp_nogo_certificate_rational.json <==
{
  "description": "Exact-rational positive-definite certificates for the N=1 CP no-go truncations M=2..8. Matrices are generated from the listed support and weights in cp_nogo_certificate.json, using closed-form N=1 Gaussian-Fourier moments for W_ab, then rounded to rationals and proved by exact Fraction LDL^T.",
  "source_artifact": "manuscript/ancillary/cp_nogo_certificate.json",
  "N": 1,
  "r": 1.0,
  "R": 5.0,
  "method": "closed_form_n1_gaussian_fourier_moments",
  "mpmath_dps": 80,
  "eps_quad": "0",
  "rational_denominator_bound": "100000000000000000000",
  "delta_denominator_bound": "1000000000000000000",
  "certificates": {
    "2": {
      "support_pairs": [
        [
          [
            -1.0659470629675603,
            -2.0140386109590716
          ],
          [
            0.5916905670329199,
            1.6469700343436033
          ]
        ],
        [
          [
            -0.4437378598103793,
            -1.1871988022329538
          ],
          [
            0.5771369792076306,
            -1.4021954206274578
          ]
        ],
        [
          [
            3.1176470588235294,
            0.0
          ],
          [
            4.294117647058823,
            0.0
          ]
        ],
        [
          [
            2.6999615529750147,
            1.5588235294117645
          ],
          [
            3.7188149691920014,
            2.1470588235294112
          ]
        ],
        [
          [
            2.204509376640413,
            2.204509376640413
          ],
          [
            3.036399707448116,
            3.0363997074481155
          ]
        ],
        [
          [
            1.5588235294117652,
            2.6999615529750143
          ],
          [
            2.147058823529412,
            3.718814969192001
          ]
        ],
        [
          [
            1.9090082457296978e-16,
            3.1176470588235294
          ],
          [
            2.629388715816376e-16,
            4.294117647058823
          ]
        ],
        [
          [
            -1.5588235294117643,
            2.6999615529750147
          ],
          [
            -2.147058823529411,
            3.7188149691920014
          ]
        ],
        [
          [
            -2.204509376640413,
            2.204509376640413
          ],
          [
            -3.0363997074481155,
            3.036399707448116
          ]
        ],
        [
          [
            4.294117647058823,
            0.0
          ],
          [
            3.1176470588235294,
            0.0
          ]
        ],
        [
          [
            3.7188149691920014,
            2.1470588235294112
          ],
          [
            2.6999615529750147,
            1.5588235294117645
          ]
        ],
        [
          [
            3.036399707448116,
            3.0363997074481155
          ],
          [
            2.204509376640413,
            2.204509376640413
          ]
        ],
        [
          [
            2.147058823529412,
            3.718814969192001
          ],
          [
            1.5588235294117652,
            2.6999615529750143
          ]
        ],
        [
          [
            2.629388715816376e-16,
            4.294117647058823
          ],
          [
            1.9090082457296978e-16,
            3.1176470588235294
          ]
        ],
        [
          [
            -2.147058823529411,
            3.7188149691920014
          ],
          [
            -1.5588235294117643,
            2.6999615529750147
          ]
        ],
        [
          [
            -3.0363997074481155,
            3.036399707448116
          ],
          [
            -2.204509376640413,
            2.204509376640413
          ]
        ]
      ],
      "weights": [
        "0.4963256566861116",
        "0.21394259095400092",
        "0.02069511147754436",
        "0.020695111493215533",
        "0.02069511149928603",
        "0.020695111493459276",
        "0.02069511147635104",
        "0.020695111499140027",
        "0.02069511149985733",
        "0.02069511147754436",
        "0.020695111492486915",
        "0.020695111498001",
        "0.020695111493459276",
        "0.020695111477225546",
        "0.020695111497082513",
        "0.02069511149985733"
      ],
      "lambda_min_high_precision": "0.0158885548963689811307290121912",
      "matrix_q": [
        [
          "1588855776519850459/100000000000000000000",
          "-66417204497/50000000000000000000"
        ],
        [
          "-66417204497/50000000000000000000",
          "198606943892843679/12500000000000000000"
        ]
      ],
      "delta": "7944277448184491/1000000000000000000",
      "eps_quad": "0",
      "eps_rat": "4.31277162495330564746063279027e-21",
      "error_budget": "8.62554324990661129492126558053e-21",
      "margin_delta_over_error_budget": "9.21017635413340909782804675651e+17",
      "ldlt_D": [
        "794428031701401359/100000000000000000000",
        "39444732406691147387902909645053697/4965175198133758493750000000000000000"
      ]
    },
    "3": {
      "support_pairs": [
        [
          [
            -1.58992362482486,
            -3.50852170609358
          ],
          [
            2.105332669225937,
            -3.2083980043895735
          ]
        ],
        [
          [
            -1.4149932032811037,
            -1.2091274494972002
          ],
          [
            1.5787043998437569,
            0.44729746418082167
          ]
        ],
        [
          [
            0.7114639271676123,
            1.3690251823884216
          ],
          [
            -0.32269206199482303,
            1.5182372259411883
          ]
        ],
        [
          [
            -3.226034673265115,
            -3.1030723535160054
          ],
          [
            -4.471126865602356,
            -0.6021700235051755
          ]
        ]
      ],
      "weights": [
        "0.4344811510913645",
        "0.26142011352697636",
        "0.27712539991659974",
        "0.026973081326252243"
      ],
      "lambda_min_high_precision": "0.0106176453428682692081652826237",
      "matrix_q": [
        [
          "202044391800870597/12500000000000000000",
          "-135959868642049559/100000000000000000000",
          "11398576123212629/20000000000000000000"
        ],
        [
          "-135959868642049559/100000000000000000000",
          "547547811842920473/50000000000000000000",
          "-873243640425829/6250000000000000000"
        ],
        [
          "11398576123212629/20000000000000000000",
          "-873243640425829/6250000000000000000",
          "533810869762232489/50000000000000000000"
        ]
      ],
      "delta": "2654411335717067/500000000000000000",
      "eps_quad": "0",
      "eps_rat": "4.50677890493488188900598779673e-21",
      "error_budget": "1.35203367148046456670179633902e-20",
      "margin_delta_over_error_budget": "3.92654619734508644693213926752e+17",
      "ldlt_D": [
        "67842054203971961/6250000000000000000",
        "118790640798667574195261140783301763/21709457345271027520000000000000000000",
        "8804724664798822491971718744489236864192181978232299/1649870011092605197156404733101413375000000000000000000"
      ]
    },
    "4": {
      "support_pairs": [
        [
          [
            -1.1311071403017356,
            -0.6215554652626046
          ],
          [
            0.3875097377335089,
            0.9990441518796418
          ]
        ],
        [
          [
            -1.45333341294002,
            -0.3174936008461832
          ],
          [
            0.6595136865557018,
            1.1269608011348102
          ]
        ],
        [
          [
            2.2539141987865863,
            -0.7005397715650818
          ],
          [
            -1.9604426716278012,
            0.7130718030661557
          ]
        ],
        [
          [
            0.7114639271676123,
            1.3690251823884216
          ],
          [
            -0.32269206199482303,
            1.5182372259411883
          ]
        ],
        [
          [
            -2.608754998609181,
            -0.08451578966763448
          ],
          [
            2.242418565755828,
            0.11518700345144425
          ]
        ],
        [
          [
            3.8235294117647056,
            0.0
          ],
          [
            5.0,
            0.0
          ]
        ],
        [
          [
            3.3112736027052065,
            1.9117647058823526
          ],
          [
            4.330127018922194,
            2.4999999999999996
          ]
        ],
        [
          [
            2.7036435751250347,
            2.7036435751250343
          ],
          [
            3.5355339059327378,
            3.5355339059327373
          ]
        ],
        [
          [
            1.9117647058823533,
            3.311273602705206
          ],
          [
            2.5000000000000004,
            4.330127018922193
          ]
        ],
        [
          [
            2.3412365277817043e-16,
            3.8235294117647056
          ],
          [
            3.061616997868383e-16,
            5.0
          ]
        ],
        [
          [
            -1.9117647058823521,
            3.3112736027052065
          ],
          [
            -2.499999999999999,
            4.330127018922194
          ]
        ],
        [
          [
            -2.7036435751250343,
            2.7036435751250347
          ],
          [
            -3.5355339059327373,
            3.5355339059327378
          ]
        ],
        [
          [
            5.0,
            0.0
          ],
          [
            3.8235294117647056,
            0.0
          ]
        ],
        [
          [
            4.330127018922194,
            2.4999999999999996
          ],
          [
            3.3112736027052065,
            1.9117647058823526
          ]
        ],
        [
          [
            3.5355339059327378,
            3.5355339059327373
          ],
          [
            2.7036435751250347,
            2.7036435751250343
          ]
        ],
        [
          [
            2.5000000000000004,
            4.330127018922193
          ],
          [
            1.9117647058823533,
            3.311273602705206
          ]
        ],
        [
          [
            3.061616997868383e-16,
            5.0
          ],
          [
            2.3412365277817043e-16,
            3.8235294117647056
          ]
        ],
        [
          [
            -2.499999999999999,
            4.330127018922194
          ],
          [
            -1.9117647058823521,
            3.3112736027052065
          ]
        ],
        [
          [
            -3.5355339059327373,
            3.5355339059327378
          ],
          [
            -2.7036435751250343,
            2.7036435751250347
          ]
        ]
      ],
      "weights": [
        "0.04136332613285592",
        "0.22529376298675105",
        "0.05289090895157067",
        "0.35810701542782125",
        "0.2766959876620263",
        "0.0032606170220771404",
        "0.00326061702338105",
        "0.0032606170275226542",
        "0.0032606170245412028",
        "0.0032606170225188756",
        "0.0032606170214770623",
        "0.0032606170274705436",
        "0.003260617022256355",
        "0.003260617022678555",
        "0.0032606170271648207",
        "0.00326061702447828",
        "0.0032606170239221194",
        "0.0032606170219624565",
        "0.0032606170277202067"
      ],
      "lambda_min_high_precision": "0.00494136281325163155348837150029",
      "matrix_q": [
        [
          "630527737304220389/25000000000000000000",
          "-140136705316551047/25000000000000000000",
          "103403373204222049/25000000000000000000",
          "-369394320344889603/50000000000000000000"
        ],
        [
          "-140136705316551047/25000000000000000000",
          "746187598782294359/100000000000000000000",
          "-358799725797033499/100000000000000000000",
          "224753231490282673/100000000000000000000"
        ],
        [
          "103403373204222049/25000000000000000000",
          "-358799725797033499/100000000000000000000",
          "596971566333924919/50000000000000000000",
          "-40480765344350243/20000000000000000000"
        ],
        [
          "-369394320344889603/50000000000000000000",
          "224753231490282673/100000000000000000000",
          "-40480765344350243/20000000000000000000",
          "767623516455059523/100000000000000000000"
        ]
      ],
      "delta": "494136281325163/200000000000000000",
      "eps_quad": "0",
      "eps_rat": "4.85375191737080719942469946939e-21",
      "error_budget": "1.94150076694832287976987978775e-20",
      "margin_delta_over_error_budget": "1.27256267351841709279107096785e+17",
      "ldlt_D": [
        "284380351069287507/12500000000000000000",
        "20532634874328150569201929968472019/5687607021385750140000000000000000000",
        "70722327122319335434532905429474741274504892938007473/10266317437164075284600964984236009500000000000000000000",
        "38688807469601953162715468260499565355726553224447929041310976137068387/14144465424463867086906581085894948254900978587601494600000000000000000000"
      ]
    },
    "5": {
      "support_pairs": [
        [
          [
            -1.0659470629675603,
            -2.0140386109590716
          ],
          [
            0.5916905670329199,
            1.6469700343436033
          ]
        ],
        [
          [
            -1.1311071403017356,
            -0.6215554652626046
          ],
          [
            0.3875097377335089,
            0.9990441518796418
          ]
        ],
        [
          [
            -4.326058796667551,
            -1.3926632146914966
          ],
          [
            -1.2337191339834044,
            -4.358294383631426
          ]
        ],
        [
          [
            1.5679439117761196,
            -0.2921837805227965
          ],
          [
            -0.6874064903434692,
            -1.1958280414569413
          ]
        ],
        [
          [
            2.2539141987865863,
            -0.7005397715650818
          ],
          [
            -1.9604426716278012,
            0.7130718030661557
          ]
        ],
        [
          [
            0.7114639271676123,
            1.3690251823884216
          ],
          [
            -0.32269206199482303,
            1.5182372259411883
          ]
        ]
      ],
      "weights": [
        "0.20075801164830626",
        "0.05273117846276127",
        "0.18753180242438722",
        "0.29211484827388756",
        "0.042775534882799233",
        "0.22408850563213076"
      ],
      "lambda_min_high_precision": "0.00212687910596694476441595543206",
      "matrix_q": [
        [
          "93659859747306181/5000000000000000000",
          "-766982666533130763/100000000000000000000",
          "114847872401785403/25000000000000000000",
          "-79121879711325373/12500000000000000000",
          "476549917346506431/100000000000000000000"
        ],
        [
          "-766982666533130763/100000000000000000000",
          "194143041656567523/25000000000000000000",
          "-196994290760044143/50000000000000000000",
          "56075075443417393/100000000000000000000",
          "-91575064654170807/100000000000000000000"
        ],
        [
          "114847872401785403/25000000000000000000",
          "-196994290760044143/50000000000000000000",
          "506316220329985507/100000000000000000000",
          "10607663035855713/50000000000000000000",
          "1813584049223167/10000000000000000000"
        ],
        [
          "-79121879711325373/12500000000000000000",
          "56075075443417393/100000000000000000000",
          "10607663035855713/50000000000000000000",
          "728681697610551411/100000000000000000000",
          "-162200040310066577/50000000000000000000"
        ],
        [
          "476549917346506431/100000000000000000000",
          "-91575064654170807/100000000000000000000",
          "1813584049223167/10000000000000000000",
          "-162200040310066577/50000000000000000000",
          "85766959191081293/20000000000000000000"
        ]
      ],
      "delta": "66464972061467/62500000000000000",
      "eps_quad": "0",
      "eps_rat": "4.70531731994602646289204426276e-21",
      "error_budget": "2.35265865997301323144602213138e-20",
      "margin_delta_over_error_budget": "4.52016083368281930632697643214e+16",
      "ldlt_D": [
        "88342661982388821/5000000000000000000",
        "198644158575267806680171932852948157/58895107988259214000000000000000000000",
        "828825318293033151810852730894446345359705573868941/492506178285787950446707271536235100000000000000000000",
        "23330949659954349892191210838252948317415740292828229048244727704601447/10028786351345701136911318043822800778852437443814186100000000000000000000",
        "371027207050750096663735161388654294520975967140094922378003999595239593093746372380849/291636870749429373652390135478161853967696753660352863103059096307518087500000000000000000"
      ]
    },
    "6": {
      "support_pairs": [
        [
          [
            -1.411474689947556,
            -3.465769766625399
          ],
          [
            -2.7596405274758986,
            2.314652174859259
          ]
        ],
        [
          [
            -2.516892348957045,
            0.17662347023522842
          ],
          [
            2.6894144714995343,
            -0.40066717922525685
          ]
        ],
        [
          [
            -4.955569515832789,
            0.45163314043922537
          ],
          [
            -3.6468787941563487,
            1.927157670221424
          ]
        ],
        [
          [
            -3.0986982208505287,
            1.0531324450315624
          ],
          [
            -3.8303960803814574,
            2.5467766123013797
          ]
        ],
        [
          [
            -1.4149932032811037,
            -1.2091274494972002
          ],
          [
            1.5787043998437569,
            0.44729746418082167
          ]
        ],
        [
          [
            -3.516226422069201,
            0.06908439855048468
          ],
          [
            0.04772242034727863,
            3.0560980049914415
          ]
        ],
        [
          [
            0.7695660476832247,
            1.8580068876982652
          ],
          [
            -1.8198758183848713,
            -0.8155986180594601
          ]
        ],
        [
          [
            -2.669578208475971,
            -0.8812714675315456
          ],
          [
            3.148556729024062,
            1.5834210270145677
          ]
        ],
        [
          [
            -1.968292882361206,
            0.9149804271067942
          ],
          [
            2.17165073023607,
            -0.012843321990882027
          ]
        ],
        [
          [
            0.7114639271676123,
            1.3690251823884216
          ],
          [
            -0.32269206199482303,
            1.5182372259411883
          ]
        ],
        [
          [
            -0.6513385147157158,
            1.1291574662767587
          ],
          [
            1.6353799535316647,
            0.7754742785941922
          ]
        ],
        [
          [
            -2.7342314751184915,
            -2.5009547990012813
          ],
          [
            2.5750856085843115,
            1.8803364940949017
          ]
        ]
      ],
      "weights": [
        "0.00281211872983326",
        "0.09324026157405234",
        "0.011032963738234142",
        "0.2819149737852001",
        "0.11182795232396636",
        "0.020213294187476128",
        "0.057448942959531346",
        "0.1101312471314104",
        "0.04417926236288289",
        "0.07754668376373015",
        "0.0972383787589036",
        "0.09241364829343393"
      ],
      "lambda_min_high_precision": "0.000548108954958504851947014302202",
      "matrix_q": [
        [
          "116825235878592129/20000000000000000000",
          "-66992419510952769/20000000000000000000",
          "219285896489032433/100000000000000000000",
          "-173035376388622697/50000000000000000000",
          "412327939388801563/100000000000000000000",
          "-221939281946439753/100000000000000000000"
        ],
        [
          "-66992419510952769/20000000000000000000",
          "372647453554172001/100000000000000000000",
          "-247296771702471031/100000000000000000000",
          "20428014374269941/12500000000000000000",
          "-67326544401706703/20000000000000000000",
          "103091306168406941/50000000000000000000"
        ],
        [
          "219285896489032433/100000000000000000000",
          "-247296771702471031/100000000000000000000",
          "628528380409785479/100000000000000000000",
          "-72695454999800877/25000000000000000000",
          "178294228150240981/100000000000000000000",
          "-269915113740218399/100000000000000000000"
        ],
        [
          "-173035376388622697/50000000000000000000",
          "20428014374269941/12500000000000000000",
          "-72695454999800877/25000000000000000000",
          "52832861810381563/12500000000000000000",
          "-191268729872107167/100000000000000000000",
          "171415964100046121/100000000000000000000"
        ],
        [
          "412327939388801563/100000000000000000000",
          "-67326544401706703/20000000000000000000",
          "178294228150240981/100000000000000000000",
          "-191268729872107167/100000000000000000000",
          "88675456556156571/20000000000000000000",
          "-49755862700682387/25000000000000000000"
        ],
        [
          "-221939281946439753/100000000000000000000",
          "103091306168406941/50000000000000000000",
          "-269915113740218399/100000000000000000000",
          "171415964100046121/100000000000000000000",
          "-49755862700682387/25000000000000000000",
          "55397852443702353/25000000000000000000"
        ]
      ],
      "delta": "68513619369813/250000000000000000",
      "eps_quad": "0",
      "eps_rat": "4.97975965360966480292155152842e-21",
      "error_budget": "2.98785579216579888175293091705e-20",
      "margin_delta_over_error_budget": "9.17227927123614216040566508703e+15",
      "ldlt_D": [
        "111344146329007089/20000000000000000000",
        "49385046462201335331683744656591/34365477262039225000000000000000000",
        "2814430323696878700442149027371919054489187027899643/666698127239718026977730552863978500000000000000000000",
        "338853597452383469632651241669853216050636357352293784871178626100909/422164548554531805066322354105787858173378054184946450000000000000000000",
        "31749694222769384658127716767618762211205606044109367968312782146102938088053516140467/67770719490476693926530248333970643210127271470458756974235725220181800000000000000000000",
        "2009851613718913213569581907837476969960395691580627513087989821983516585495631311568026985531136011119/6349938844553876931625543353523752442241121208821873593662556429220587617610703228093400000000000000000000"
      ]
    },
    "7": {
      "support_pairs": [
        [
          [
            1.8590582356594763,
            -2.6174159519585096
          ],
          [
            2.0610430739309087,
            2.6734678558935783
          ]
        ],
        [
          [
            0.37245806760660255,
            2.8270414217975373
          ],
          [
            -0.7234599581235255,
            -2.021518915971461
          ]
        ],
        [
          [
            -3.0986982208505287,
            1.0531324450315624
          ],
          [
            -3.8303960803814574,
            2.5467766123013797
          ]
        ],
        [
          [
            3.1501765680731983,
            1.8565755945062545
          ],
          [
            -3.169529029859308,
            -1.7921327910640006
          ]
        ],
        [
          [
            0.5331428098938694,
            3.058553208532218
          ],
          [
            0.11607992222688032,
            -2.8551429081775956
          ]
        ],
        [
          [
            0.5092019756051961,
            -1.3773115788958021
          ],
          [
            -1.8960033367057572,
            0.6022823087400937
          ]
        ],
        [
          [
            0.46743436076619693,
            -1.037160546570935
          ],
          [
            3.5272062178328625,
            3.4702795544663614
          ]
        ],
        [
          [
            1.9398474044297096,
            -0.7576437493174473
          ],
          [
            -1.494020531160539,
            2.0076742185655645
          ]
        ],
        [
          [
            -3.848501854131452,
            -1.2847361809030429
          ],
          [
            1.8683303795750572,
            3.5988290415385022
          ]
        ],
        [
          [
            -1.4149932032811037,
            -1.2091274494972002
          ],
          [
            1.5787043998437569,
            0.44729746418082167
          ]
        ],
        [
          [
            -0.5479481232448016,
            1.1090257467375408
          ],
          [
            1.4965716392359996,
            2.0652995785691393
          ]
        ],
        [
          [
            -2.543258576314588,
            -2.6954439272282467
          ],
          [
            3.8067498957950434,
            -0.687559140010678
          ]
        ],
        [
          [
            -2.669578208475971,
            -0.8812714675315456
          ],
          [
            3.148556729024062,
            1.5834210270145677
          ]
        ],
        [
          [
            0.7114639271676123,
            1.3690251823884216
          ],
          [
            -0.32269206199482303,
            1.5182372259411883
          ]
        ],
        [
          [
            -2.608754998609181,
            -0.08451578966763448
          ],
          [
            2.242418565755828,
            0.11518700345144425
          ]
        ],
        [
          [
            -0.9139465656314686,
            -0.8927969112694529
          ],
          [
            1.6630583699442179,
            1.1702218843043022
          ]
        ]
      ],
      "weights": [
        "0.08387615294856643",
        "0.020617422553766366",
        "0.08579160252657485",
        "0.08356063944514507",
        "0.029491361613964987",
        "0.01362943682633884",
        "0.0930120150133929",
        "0.13739589171120134",
        "0.17079424310008337",
        "0.032770817743208884",
        "0.10897032870786659",
        "0.03896970724283506",
        "0.05998794728134106",
        "0.02156217427100396",
        "0.007714190945191549",
        "0.011849969802592349"
      ],
      "lambda_min_high_precision": "0.00014920806540687297887967601192",
      "matrix_q": [
        [
          "192257394684270577/100000000000000000000",
          "-70605079347738583/50000000000000000000",
          "10810809672553809/10000000000000000000",
          "-161824389716319731/100000000000000000000",
          "9727085549121661/6250000000000000000",
          "-62684065605739891/100000000000000000000",
          "13327982334933743/12500000000000000000"
        ],
        [
          "-70605079347738583/50000000000000000000",
          "77662031501101177/50000000000000000000",
          "-7869662601052511/6250000000000000000",
          "62583241088951357/50000000000000000000",
          "-145098929114632433/100000000000000000000",
          "7515340429943491/10000000000000000000",
          "-2788563182452433/4000000000000000000"
        ],
        [
          "10810809672553809/10000000000000000000",
          "-7869662601052511/6250000000000000000",
          "147980249687217513/50000000000000000000",
          "-130189453038978609/50000000000000000000",
          "13111482945742379/5000000000000000000",
          "-122438966426482283/50000000000000000000",
          "14422566125372013/12500000000000000000"
        ],
        [
          "-161824389716319731/100000000000000000000",
          "62583241088951357/50000000000000000000",
          "-130189453038978609/50000000000000000000",
          "6782838113565471/2000000000000000000",
          "-283866206944617729/100000000000000000000",
          "116922937732233567/50000000000000000000",
          "-17524253147292121/10000000000000000000"
        ],
        [
          "9727085549121661/6250000000000000000",
          "-145098929114632433/100000000000000000000",
          "13111482945742379/5000000000000000000",
          "-283866206944617729/100000000000000000000",
          "11454918603550309/4000000000000000000",
          "-55496983364146281/25000000000000000000",
          "144456952162329733/100000000000000000000"
        ],
        [
          "-62684065605739891/100000000000000000000",
          "7515340429943491/10000000000000000000",
          "-122438966426482283/50000000000000000000",
          "116922937732233567/50000000000000000000",
          "-55496983364146281/25000000000000000000",
          "243853035247806343/100000000000000000000",
          "-25399525102787697/25000000000000000000"
        ],
        [
          "13327982334933743/12500000000000000000",
          "-2788563182452433/4000000000000000000",
          "14422566125372013/12500000000000000000",
          "-17524253147292121/10000000000000000000",
          "144456952162329733/100000000000000000000",
          "-25399525102787697/25000000000000000000",
          "6001903225285331/5000000000000000000"
        ]
      ],
      "delta": "18651008175859/250000000000000000",
      "eps_quad": "0",
      "eps_rat": "4.62901510250249448564351825683e-21",
      "error_budget": "3.24031057175174613995046277978e-20",
      "margin_delta_over_error_budget": "2.30237290690022566189110801356e+15",
      "ldlt_D": [
        "184796991413926977/100000000000000000000",
        "3692225269549138390490597103407551/9239849570696348850000000000000000000",
        "65841611142634922766091926319868700124722780754169/36922252695491383904905971034075510000000000000000000",
        "12824879986569270470275850245317921670776672756296539664422705510793/32920805571317461383045963159934350062361390377084500000000000000000000",
        "266643410376156952255114829043720895031755009208511260703315139514414446147053656157/2564975997313854094055170049063584334155334551259307932884541102158600000000000000000000",
        "1064047155610864931042938161110571744542597030700385671756315197256075566522114464232305966460654129/8888113679205231741837160968124029834391833640283708690110504650480481538235121871900000000000000000000",
        "35053178524759173801643045921026023062418168878047017070975188371035806571864260322767562566507676081653967563581547/319214146683259479312881448333171523362779109210115701526894559176822669956634339269691789938196238700000000000000000000"
      ]
    },
    "8": {
      "support_pairs": [
        [
          [
            0.33988568738095687,
            2.780662039006748
          ],
          [
            3.963707958098002,
            1.3437748622393495
          ]
        ],
        [
          [
            -4.955569515832789,
            0.45163314043922537
          ],
          [
            -3.6468787941563487,
            1.927157670221424
          ]
        ],
        [
          [
            -2.3667955331993378,
            -0.6300915200615527
          ],
          [
            2.028887273865001,
            1.7353409318378021
          ]
        ],
        [
          [
            1.0938068707623463,
            -0.39360336098009413
          ],
          [
            0.9273513012578967,
            1.5147889804676098
          ]
        ],
        [
          [
            -3.314349922689604,
            -1.270960463681016
          ],
          [
            -2.812735017022374,
            2.4085778852126087
          ]
        ],
        [
          [
            -3.0986982208505287,
            1.0531324450315624
          ],
          [
            -3.8303960803814574,
            2.5467766123013797
          ]
        ],
        [
          [
            3.1501765680731983,
            1.8565755945062545
          ],
          [
            -3.169529029859308,
            -1.7921327910640006
          ]
        ],
        [
          [
            0.5331428098938694,
            3.058553208532218
          ],
          [
            0.11607992222688032,
            -2.8551429081775956
          ]
        ],
        [
          [
            0.5092019756051961,
            -1.3773115788958021
          ],
          [
            -1.8960033367057572,
            0.6022823087400937
          ]
        ],
        [
          [
            1.9398474044297096,
            -0.7576437493174473
          ],
          [
            -1.494020531160539,
            2.0076742185655645
          ]
        ],
        [
          [
            -0.5479481232448016,
            1.1090257467375408
          ],
          [
            1.4965716392359996,
            2.0652995785691393
          ]
        ],
        [
          [
            2.2539141987865863,
            -0.7005397715650818
          ],
          [
            -1.9604426716278012,
            0.7130718030661557
          ]
        ],
        [
          [
            -2.543258576314588,
            -2.6954439272282467
          ],
          [
            3.8067498957950434,
            -0.687559140010678
          ]
        ],
        [
          [
            -2.002093698400227,
            3.8004343855211635
          ],
          [
            -0.7363221082348159,
            -4.1492232849759425
          ]
        ],
        [
          [
            0.5959765339933905,
            4.8821452132639696
          ],
          [
            4.681420321876532,
            -0.8958465820614858
          ]
        ],
        [
          [
            -1.968292882361206,
            0.9149804271067942
          ],
          [
            2.17165073023607,
            -0.012843321990882027
          ]
        ],
        [
          [
            0.7114639271676123,
            1.3690251823884216
          ],
          [
            -0.32269206199482303,
            1.5182372259411883
          ]
        ],
        [
          [
            4.264231904456799,
            1.9109308712792896
          ],
          [
            -3.131300053736069,
            -1.4397750428926817
          ]
        ],
        [
          [
            2.6499146808022767,
            -0.9401635978450393
          ],
          [
            -3.328320308238239,
            3.4184561212411517
          ]
        ],
        [
          [
            -1.0881210649659707,
            3.6289081666812057
          ],
          [
            -2.6424849912132755,
            -3.0371348952811212
          ]
        ],
        [
          [
            -1.0026929474480857,
            -0.5346015300652003
          ],
          [
            -0.0562127725037046,
            2.616672195318743
          ]
        ],
        [
          [
            0.12000752850334721,
            3.831928480707064
          ],
          [
            1.0063820156998349,
            -0.2533483772454186
          ]
        ],
        [
          [
            -2.7342314751184915,
            -2.5009547990012813
          ],
          [
            2.5750856085843115,
            1.8803364940949017
          ]
        ],
        [
          [
            1.0145399187428572,
            1.9333168456690173
          ],
          [
            3.0210106031945574,
            -2.0075553039650913
          ]
        ],
        [
          [
            3.6508344419039753,
            -0.44313158107573386
          ],
          [
            3.721450620678705,
            -3.108654984047644
          ]
        ]
      ],
      "weights": [
        "0.0014143498075475205",
        "0.004599503931971475",
        "0.0661694761250859",
        "0.004439033323767739",
        "0.00134028130010685",
        "0.029484333719694746",
        "0.13243696210976835",
        "0.08780489724593869",
        "0.04317496062986268",
        "0.052965427943710036",
        "0.03917954317543245",
        "0.001970687594646806",
        "0.031137548733257914",
        "0.13709057737353758",
        "0.008522287405111698",
        "0.02016672259711613",
        "0.006830222080765862",
        "0.00860140125439512",
        "0.12004071743399464",
        "0.02814224281878853",
        "0.030992653542558528",
        "0.004462580821981463",
        "0.049737158303546455",
        "0.025541360026124463",
        "0.0637544555425498"
      ],
      "lambda_min_high_precision": "0.0000339538769541158112298363514032",
      "matrix_q": [
        [
          "17848157775960671/20000000000000000000",
          "-87078343184611921/100000000000000000000",
          "58246967313310231/100000000000000000000",
          "-88458324746264959/100000000000000000000",
          "27364680940601491/25000000000000000000",
          "-74183111906325231/100000000000000000000",
          "100163996265304081/100000000000000000000",
          "-88387941927180813/100000000000000000000"
        ],
        [
          "-87078343184611921/100000000000000000000",
          "18577618833608231/20000000000000000000",
          "-70620032993183171/100000000000000000000",
          "103620357950858531/100000000000000000000",
          "-25171890739783729/20000000000000000000",
          "3671930437555877/4000000000000000000",
          "-111111665202860457/100000000000000000000",
          "95471410937411663/100000000000000000000"
        ],
        [
          "58246967313310231/100000000000000000000",
          "-70620032993183171/100000000000000000000",
          "157303311287885099/100000000000000000000",
          "-39551480560327509/20000000000000000000",
          "221297343499114899/100000000000000000000",
          "-42885445073906717/20000000000000000000",
          "10140365449694491/6250000000000000000",
          "-7351170351001843/6250000000000000000"
        ],
        [
          "-88458324746264959/100000000000000000000",
          "103620357950858531/100000000000000000000",
          "-39551480560327509/20000000000000000000",
          "130200812995558419/50000000000000000000",
          "-144916676967129437/50000000000000000000",
          "137016129154119461/50000000000000000000",
          "-43348683417416201/20000000000000000000",
          "160492851516416353/100000000000000000000"
        ],
        [
          "27364680940601491/25000000000000000000",
          "-25171890739783729/20000000000000000000",
          "221297343499114899/100000000000000000000",
          "-144916676967129437/50000000000000000000",
          "66389587017031357/20000000000000000000",
          "-305507965314638617/100000000000000000000",
          "49780926141326989/20000000000000000000",
          "-186797520045514507/100000000000000000000"
        ],
        [
          "-74183111906325231/100000000000000000000",
          "3671930437555877/4000000000000000000",
          "-42885445073906717/20000000000000000000",
          "137016129154119461/50000000000000000000",
          "-305507965314638617/100000000000000000000",
          "151450109724310953/50000000000000000000",
          "-27726350811717241/12500000000000000000",
          "19884637516388223/12500000000000000000"
        ],
        [
          "100163996265304081/100000000000000000000",
          "-111111665202860457/100000000000000000000",
          "10140365449694491/6250000000000000000",
          "-43348683417416201/20000000000000000000",
          "49780926141326989/20000000000000000000",
          "-27726350811717241/12500000000000000000",
          "98989944490352319/50000000000000000000",
          "-75323021059894869/50000000000000000000"
        ],
        [
          "-88387941927180813/100000000000000000000",
          "95471410937411663/100000000000000000000",
          "-7351170351001843/6250000000000000000",
          "160492851516416353/100000000000000000000",
          "-186797520045514507/100000000000000000000",
          "19884637516388223/12500000000000000000",
          "-75323021059894869/50000000000000000000",
          "123452991382410931/100000000000000000000"
        ]
      ],
      "delta": "16976938477057/1000000000000000000",
      "eps_quad": "0",
      "eps_rat": "4.95889411070341347700753582716e-21",
      "error_budget": "3.96711528856273078160602866173e-20",
      "margin_delta_over_error_budget": "4.27941646314182957742126789838e+14",
      "ldlt_D": [
        "17508619006419531/20000000000000000000",
        "50056503685138223273984317943473/1094288687901220687500000000000000000",
        "8178175623341068369431466053508206281854076374137/10011300737027644654796863588694600000000000000000000",
        "1344788986050406129381702600356526075126075283130668426855405503/32712702493364273477725864214032825127416305496548000000000000000000",
        "966865132692363297167335096913483015130773847385980555166379365288114633089607/33619724651260153234542565008913151878151882078266710671385137575000000000000000000",
        "650077222911531861172885081492756318060025863269922957960623767084186713289505228594957065833/24171628317309082429183377422837075378269346184649513879159484132202865827240175000000000000000000",
        "2732490621830143602935207242695235376042006957304593001288428045980544188342094495533372148804103885174622269/130015444582306372234577016298551263612005172653984591592124753416837342657901045718991413166600000000000000000000",
        "3075211580826888294102101327002547668763979402638883774235598289083459253335900397923104488817848919786393723305165594399477/151805034546119089051955957927513076446778164294699611182690446998919121574560805307409563822450215843034570500000000000000000000"
      ]
    }
  }
}


==> anc/verify_rational_certificate.py <==
"""Independent exact checker for cp_nogo_certificate_rational.json.

The exact positive-definiteness step uses only stdlib fractions.Fraction:
for each M it checks LDL^T positivity of M_Q - delta I and compares the stored
D diagonal with the recomputed one.
"""

from __future__ import annotations

import argparse
import json
from decimal import Decimal
from fractions import Fraction
from pathlib import Path
from typing import Iterable


REPO_ROOT = Path(__file__).resolve().parents[3]
DEFAULT_ARTIFACT = REPO_ROOT / "manuscript/ancillary/cp_nogo_certificate_rational.json"


def _parse_fraction(text: str) -> Fraction:
    return Fraction(text)


def _fraction_to_string(value: Fraction) -> str:
    if value.denominator == 1:
        return str(value.numerator)
    return f"{value.numerator}/{value.denominator}"


def _ldlt_fraction(matrix: list[list[Fraction]]) -> list[Fraction]:
    n = len(matrix)
    L = [[Fraction(int(i == j), 1) for j in range(n)] for i in range(n)]
    D = [Fraction(0, 1) for _ in range(n)]
    for j in range(n):
        diag = matrix[j][j]
        for k in range(j):
            diag -= L[j][k] * L[j][k] * D[k]
        if diag <= 0:
            raise ValueError(f"non-positive LDL pivot at {j}: {diag}")
        D[j] = diag
        for i in range(j + 1, n):
            val = matrix[i][j]
            for k in range(j):
                val -= L[i][k] * L[j][k] * D[k]
            L[i][j] = val / D[j]
    return D


def _load_matrix(rows: list[list[str]]) -> list[list[Fraction]]:
    matrix = [[_parse_fraction(entry) for entry in row] for row in rows]
    n = len(matrix)
    if any(len(row) != n for row in matrix):
        raise ValueError("matrix_q is not square")
    for i in range(n):
        for j in range(i + 1, n):
            if matrix[i][j] != matrix[j][i]:
                raise ValueError(f"matrix_q is not symmetric at {(i, j)}")
    return matrix


def _subtract_delta_identity(
    matrix: list[list[Fraction]], delta: Fraction
) -> list[list[Fraction]]:
    out = [[entry for entry in row] for row in matrix]
    for i in range(len(out)):
        out[i][i] -= delta
    return out


def _decimal(text: str) -> Decimal:
    return Decimal(text)


def verify(path: Path = DEFAULT_ARTIFACT) -> bool:
    artifact = json.loads(path.read_text())
    ok = True
    for M_text in sorted(artifact["certificates"], key=lambda x: int(x)):
        cert = artifact["certificates"][M_text]
        try:
            matrix = _load_matrix(cert["matrix_q"])
            delta = _parse_fraction(cert["delta"])
            D = _ldlt_fraction(_subtract_delta_identity(matrix, delta))
            stored_D = [_parse_fraction(x) for x in cert["ldlt_D"]]
            if D != stored_D:
                raise ValueError("stored LDL D diagonal does not match recomputed D")
            eps_quad = _decimal(cert["eps_quad"])
            eps_rat = _decimal(cert["eps_rat"])
            budget = Decimal(int(M_text)) * (eps_quad + eps_rat)
            margin = Decimal(delta.numerator) / Decimal(delta.denominator) / budget
            if margin <= Decimal("10"):
                raise ValueError(f"delta/error_budget margin <= 10: {margin}")
            print(
                f"M={M_text} PASS delta={cert['delta']} "
                f"budget={budget:.3E} margin={margin:.3E}"
            )
        except Exception as exc:
            ok = False
            print(f"M={M_text} FAIL {exc}")
    return ok


def _main(argv: Iterable[str] | None = None) -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--artifact", type=Path, default=DEFAULT_ARTIFACT)
    args = parser.parse_args(argv)
    return 0 if verify(args.artifact) else 1


if __name__ == "__main__":
    raise SystemExit(_main())

